When causation does not imply correlation: robust violations of the Faithfulness axiom

We demonstrate that the Faithfulness property that is assumed in much causal analysis is robustly violated for a large class of systems of a type that occurs throughout the life and social sciences: control systems. These systems exhibit correlations indistinguishable from zero between variables that are strongly causally connected, and can show very high correlations between variables that have no direct causal connection, only a connection via causal links between uncorrelated variables. Their patterns of correlation are robust, in that they remain unchanged when their parameters are varied. The violation of Faithfulness is fundamental to what a control system does: hold some variable constant despite the disturbing influences on it. No method of causal analysis that requires Faithfulness is applicable to such systems.

==> causnoncorr-arXiv-code/cnonc_VI.m <==
function cnonc_VI( varargin )
%cnonc_VI()
%   Plot the voltage/current graphs appearing in the paper.
%   Figure 1: V with respect to time.  A random waveform.
%   Figure 2: I with respect to time.  The derivative of the waveform of
%       Figure 1.
%   Figure 3: I with respect to V, plotted with a short time interval.
%   Figure 4: As 3, with a long time interval, and the points joined up.
%   Figure 5: As 4, with many more points, not joined up.
%   In all plots, V and I are measured in units of their respective
%       standard deviations.
%   The plots are saved as both screen grabs and higher-resolution versions
%   suitable for print.
%
%   Arguments are alternating keyword/value pairs.  Allowed arguments are:
%   coherencesteps: A positive integer, default 200.  The autocorrelation
%       function for both V and I will be zero at intervals this length or
%       longer.  This is also the sampling interval for Figures 4 and 5.
%   coherencetime: A positive real number, default 1.  The notional time
%       corresponding to coherencesteps steps.  The appearance of
%       all the figures is independent of this value, except that it
%       defines the timescale of the t axis in Figures 1 and 2.
%   numcycles: A positive integer, default 10.  The duration of the
%       simulation, measured in units of the coherence time.
%   bignumcycles: A positive integer, default 1000.  The duration of the
%       simulation plotted in Figure 5, measured in units of the coherence
%       time.  This will also be the number of sample points plotted.

    s = safemakestruct( mfilename(), varargin );
    s = defaultfields( s, ...
        'coherencesteps', 200, ...
        'coherencetime', 1, ...
        'numcycles', 10, ...
        'bignumcycles', 1000 ...
    );
    dt = s.coherencetime/s.coherencesteps;
        % The notional timestep of the simulation,
        % chosen to make the coherence time equal to
        % 1 second.
    totalsteps = s.coherencesteps * s.numcycles;
    x = rand_bac( s.coherencesteps, totalsteps );
    V = (x + x([2:end 1]))/2;
    I = (x([2:end 1]) - x)/(2*dt);
    V = V/std(V);
    I = I/std(I);
    sampleV = V(s.coherencesteps:s.coherencesteps:totalsteps);
    sampleI = I(s.coherencesteps:s.coherencesteps:totalsteps);
    
    VImax = max( max( max(V), max(I) ), -min( min(V), min(I) ) );
    VImax = max( VImax, 3 );
    VImax = 1.05 * VImax;
    VIaxrange = [ -VImax, VImax, -VImax, VImax ];
    VITrange = [ 0, length(V)*dt, -VImax, VImax ];
    
    corr_makefig( 1, 'VI: Random smooth V', 't', 'V', '.-k', (1:length(V))*dt, V, VITrange, [], -3:3 );
    corr_makefig( 2, 'VI: Random smooth I', 't', 'I', '.-k', (1:length(V))*dt, I, VITrange, [], -3:3 );
    corr_makefig( 3, 'VI: I vs. V, fine timescale', 'V', 'I', '.-k', V, I, VIaxrange, -3:3, -3:3 );
    corr_makefig( 4, ...
        sprintf( 'VI: I vs. V, coarse timescale, %d points', length(sampleV) ), ...
            'V', 'I', '.-k', sampleV, sampleI, VIaxrange, -3:3, -3:3 );

    biggertotalsteps = s.coherencesteps * s.bignumcycles;
    x = rand_bac( s.coherencesteps, biggertotalsteps );
    V = (x + x([2:end 1]))/2;
    I = (x([2:end 1]) - x)/(2*dt);
    V = V/std(V);
    I = I/std(I);
  % corrVI = corr( [V,I] )
    sampleV = V(s.coherencesteps:s.coherencesteps:biggertotalsteps);
    sampleI = I(s.coherencesteps:s.coherencesteps:biggertotalsteps);
  % corrSampledVI = corr( [sampleV,sampleI] )
    corr_makefig( 5, ...
        sprintf( 'I vs. V, coarse timescale, %d points', length(sampleV) ), ...
            'V', 'I', '.k',sampleV, sampleI, VIaxrange, -3:3, -3:3 );
end



==> causnoncorr-arXiv-code/cnonc_controller1.m <==
function cnonc_controller1( varargin )
%cnonc_controller1( varargin )
%   This function simulates the integral controller with one
%   disturbance described in the paper "A common class of systems
%   exhibiting large and robust violations of Faithfulness".
%
%   All arguments are optional and are given as keyword/value pairs, e.g.
%
%       cnonc_controller1( 'reftype', 'step', 'cycles', 100 );
%
%   See the descriptions embedded in the code for what they do.
%
%   The default options are those used in the paper.  This takes about a
%   minute to run, less if cohsteps or cycles are reduced.

    global s T Rbase D0base D1base

    % Read options and set defaults.
    s = safemakestruct( mfilename(), varargin );
    s = defaultfields( s, ...
        'outputfile', '', ... % File to write output to.  Defaults to the Matlab console.
        'cohtime', 1, ...  % Coherence time of the random waveform, in virtual seconds.
        'cohsteps', 1000, ... % Number of time steps of the simulation
                          ... % within the coherence time
        'cycles', 1000, ... % Total duration of the simulation as a multiple
                       ... % of the coherence time.
        'dvratio', 0.1, ... % Ratio of the variance of the unmeasured
                        ... % disturbance D1 to the total disturbance D = D0 + D1.
        'gain', 100, ... % Gain of the controller.  For accuracy of the
                     ... % simulation, cohsteps/cohtime should be at least
                     ... % 10 times the gain.
        'lag', 0.0, ... % The transport lag, in virtual seconds.  If this is
                     ... % larger than about 1.5/gain then the system is unstable.
                     ... % Below this limit the presence of lag makes little
                     ... % difference to the correlations or the rejection
                     ... % ratio.
        'disturbtype', 'smooth', ... % This is used as the 'type' argument for randWaveform
                                 ... % when generating the disturbance.
        'reftype', 'smooth', ... % This is used as the 'type' argument for randWaveform
                             ... % when generating the reference.
        'steplength', 0, ... % This is used as the 'steplength' argument for
                         ... % randWaveform when generating step waveforms.
                         ... % Zero gives instantaneous steps.
        'steptype', 'ramp', ... % This is used as the 'steptype' argument for
                            ... % randWaveform when generating step waveforms.
        'refratio', 1, ... % The amplitude of R.
        'sampleratio', 1, ... % The number of timesteps between samples used for plotting.
        'samplecohtimes', 10, ... % The time interval of the data used for
                              ... % plotting, as a multiple of the coherence time.
        'plotting', true, ... % False will turn off all plotting and just
                          ... % print out the correlation tables.
        'maxoutput', 0, ... % Zero has no effect, a positive value causes the
                        ... % output of the controller to be clipped to +/- that value.
                        ... % Output clipping is not explored in the paper.
        'restartrng', false, ... % Whether to restart the random number generator
                             ... % from its initial default state at the start of this program.
        'colors', defaultPlotColors(), ...
        'linetypes', struct( 'R', ':') ... % R is plotted with a dashed line.
    );

    if isempty( s.outputfile )
        fid = 1;
    else
        fid = open( s.outputfile, 'w' );
        if fid==-1
            fprintf( 1, '%s: cannot write to output file "%s".\n', ...
                mfilename, s.outputfile );
            return;
        end
    end
    
    if s.restartrng
        % Restart the random number generator from its default state.
    	rng('default');
    end
    s.dt = s.cohtime/s.cohsteps;
    s.totalsteps = s.cohsteps * s.cycles;
    s.lagsteps = round(s.lag/s.dt);
    s.samplecohtimes = min( s.samplecohtimes, s.cycles );
    
    showParams( mfilename(), s );

    % Generate all the random waveforms.
    T = (1:s.totalsteps)*s.dt;
    D0base = randWaveform( 'numsamples', s.totalsteps, ...
                           'type', s.disturbtype, ...
                           'corrtime', s.cohsteps, ...
                           'steplength', s.steplength, ...
                           'steptype', s.steptype, ...
                           'stepinterval', s.cohsteps );
    D1base = randWaveform( 'numsamples', s.totalsteps, ...
                           'type', s.disturbtype, ...
                           'corrtime', s.cohsteps, ...
                           'steplength', s.steplength, ...
                           'steptype', s.steptype, ...
                           'stepinterval', s.cohsteps );
    Rbase = randWaveform( 'numsamples', s.totalsteps, ...
                           'type', s.reftype, ...
                           'corrtime', s.cohsteps, ...
                           'steplength', s.steplength, ...
                           'steptype', s.steptype, ...
                           'stepinterval', s.cohsteps );
%     switch s.disturbtype
%         case 'step'
%             D0base = sin( (0:(s.totalsteps-1))'*(2*pi*s.cycles/s.totalsteps) )*10;
%             D0base = min( 1, max( -1, D0base ) );
%             D1base = cos( (0:(s.totalsteps-1))'*(2*pi*s.cycles/s.totalsteps) )*10;
%             D1base = min( 1, max( -1, D1base ) );
%         case 'smooth'
%             D0base = randSmoothWaveform( s.cohsteps, s.totalsteps );
%             D1base = randSmoothWaveform( s.cohsteps, s.totalsteps );
%         case 'randstep'
%             D0base = randStepWaveform( s.cohsteps, s.totalsteps );
%             D1base = randStepWaveform( s.cohsteps, s.totalsteps );
%         otherwise
%             error( '%s: Unknown disturbance type %s (smooth, step, or randstep required).\n', ...
%                 s.disturbtype );
%     end
%     if s.stepref
%         Rbase = sin( (0:(s.totalsteps-1))'*(2*pi*s.cycles/s.totalsteps) )*10;
%         Rbase = min( 1, max( -1, Rbase ) );
%     elseif strcmp( s.disturbtype, 'smooth' )
%         Rbase = randSmoothWaveform( s.cohsteps, s.totalsteps );
%     else
%         Rbase = randStepWaveform( s.cohsteps, s.totalsteps );
%     end
    plotController1( fid, 'Ex1: Zero R, varying D, prop. controller', 0, 0 );
    plotController1( fid, 'Ex2: Varying R and D, prop. controller', s.refratio, 0 );
    plotController1( fid, 'Ex3: Zero R, varying D, only D0 measured, prop. controller', 0, sqrt(s.dvratio) );

    fprintf( 1, '\n' );
end

function plotController1( fid, name, Rsize, D1size )
    global s T Rbase D0base D1base
    
    D0size = sqrt(1 - D1size^2);
    fprintf( fid, 'Controller 1: integral.\nSignal amplitudes: R %.3f, D %.3f.\n\n', Rsize, D0size );
    R = Rbase * Rsize;
    D0 = D0base * D0size;
    D1 = D1base * D1size;
    D = D0 + D1;

    [P,O] = run_controller1( D, R, s );
    E = R-P;
    
    rejectionRatio = std(D)/std(E);
    fprintf( fid, 'Rejection ratio std(D)/std(E) = %f\n', rejectionRatio );
    
    if Rsize==0
        if D1size==0
            plotcontrol( name, s, ...
                T, [O, P, D, R], { 'O', 'P', 'D', 'R' } );
            printCovars( fid, [O P D], ...
                { 'O', 'P', 'D' } );
        else
            plotcontrol( name, s, ...
                T, [O, P, R, D0, D1], { 'O', 'P', 'R', 'D0', 'D1' } );
            printCovars( fid, [O P O+D0 D0 D1 D], ...
                { 'O', 'P', 'O+D0', 'D0', 'D1', 'D' } );
        end
    else
        if D1size==0
            plotcontrol( name, s, ...
                T, [O, P, R, E, D], { 'O', 'P', 'R', 'E', 'D' } );
            printCovars( fid, [O P R E D], ...
                { 'O', 'P', 'R', 'E', 'D' } );
        else
            plotcontrol( name, s, ...
                T, [O, P, R, E, D0, D1], { 'O', 'P', 'R', 'E', 'D0', 'D1' } );
            printCovars( fid, [O P R E O+D0 D0 D1 D], ...
                { 'O', 'P', 'R', 'E', 'O+D0', 'D0', 'D1', 'D' } );
        end
    end
    
    [xc,lags] = xcorr( [O P D], max( s.lagsteps*3, s.cohsteps ), 'unbiased' );
    % xc(:,i) records the
    % cross-correlations between the i'th pair of variables, i.e. xc(:,1)
    % is the autocorrelation function of O, xc(:,2) the cross-correlation
    % function of O and P, etc.
    fig = figure;
    set( fig, 'Name', [name, ' ', 'Cross-correlations'] );
    hold on
    for i=1:size(xc,2)
        plot(lags/s.cohsteps,xc(:,i),'.-');
    end
    hold off
end



==> causnoncorr-arXiv-code/cnonc_controller2.m <==
function cnonc_controller2( varargin )
%cnonc_controller2( varargin )
%   This function simulates the proportional controller with two
%   disturbances described in the paper "A common class of systems
%   exhibiting large and robust violations of Faithfulness".
%
%   All arguments are optional and are given as keyword/value pairs, e.g.
%
%       cnonc_controller2( 'reftype', 'step', 'cycles', 100 );
%
%   See the descriptions embedded in the code for what they do.
%
%   The default options are those used in the paper.  This takes about 30
%   seconds to run, less if cohsteps or cycles are reduced.

    % Read options and set defaults.
    s = safemakestruct( mfilename(), varargin );
    s = defaultfields( s, ...
        'outputfile', '', ... % File to write output to.  Defaults to the Matlab console.
        'cohtime', 1, ...  % Coherence time of the random waveform, in virtual seconds.
        'cohsteps', 1000, ... % Number of time steps of the simulation
                          ... % within the coherence time
        'cycles', 1000, ... % Total duration of the simulation as a multiple
                       ... % of the coherence time.
        'gain', 100, ... % Gain of the controller.  For accuracy of the
                     ... % simulation, cohsteps/cohtime should be at least
                     ... % 10 times the gain.
        'lag', 0.0, ... % The transport lag, in virtual seconds.  If this is
                     ... % larger than about 1.5/gain then the system is unstable.
                     ... % Below this limit the presence of lag makes little
                     ... % difference to the correlations or the rejection
                     ... % ratio.
        'disturbtype', 'smooth', ... % This is used as the 'type' argument for randWaveform
                                 ... % when generating the disturbance.
        'reftype', 'smooth', ... % This is used as the 'type' argument for randWaveform
                             ... % when generating the reference.
        'steplength', 0, ... % This is used as the 'steplength' argument for
                         ... % randWaveform when generating step waveforms.
                         ... % Zero gives instantaneous steps.
        'steptype', 'ramp', ... % This is used as the 'steptype' argument for
                            ... % randWaveform when generating step waveforms.
        'refratio', 1, ... % The amplitude of R.
        'sampleratio', 1, ... % The number of timesteps between samples used for plotting.
        'samplecohtimes', 10, ... % The time interval of the data used for
                              ... % plotting, as a multiple of the coherence time.
        'maxoutput', 0, ... % Zero has no effect, a positive value causes the
                        ... % output of the controller to be clipped to +/- that value.
                        ... % Output clipping is not explored in the paper.
        'DPsize', 1, ... % Amplitude of the disturbance DP.
        'DOsize', 4, ... % Amplitude of the disturbance DO.  This value is chosen
                     ... % so that, empirically, DO is found to have about the
                     ... % same effect on P as DP.
        'restartrng', false, ... % Whether to restart the random number generator
                             ... % from its initial default state at the start
                             ... % of this program.
        'colors', defaultPlotColors(), ...
        'linetypes', struct( 'R', ':') ... % R is plotted with a dashed line.
    );
    
    if isempty( s.outputfile )
        fid = 1;
    else
        fid = open( s.outputfile, 'w' );
        if fid==-1
            fprintf( 1, '%s: cannot write to output file "%s".\n', ...
                mfilename, s.outputfile );
            return;
        end
    end
    if s.restartrng
        % Restart the random number generator from its default state.
    	rng('default');
    end
    s.dt = s.cohtime/s.cohsteps;
    s.totalsteps = s.cohsteps * s.cycles;
    s.lagsteps = round(s.lag/s.dt);
    
    showParams( mfilename(), s );

    % Generate all the random waveforms.
    T = (1:s.totalsteps)*s.dt;
%     DO = randSmoothWaveform( s.cohsteps, s.totalsteps ) * s.DOsize;
%     DP = randSmoothWaveform( s.cohsteps, s.totalsteps ) * s.DPsize;
    DO = randWaveform( 'numsamples', s.totalsteps, ...
                       'type', s.disturbtype, ...
                       'corrtime', s.cohsteps, ...
                       'steplength', s.steplength, ...
                       'steptype', s.steptype, ...
                       'stepinterval', s.cohsteps ) * s.DOsize;
    DP = randWaveform( 'numsamples', s.totalsteps, ...
                       'type', s.disturbtype, ...
                       'corrtime', s.cohsteps, ...
                       'steplength', s.steplength, ...
                       'steptype', s.steptype, ...
                       'stepinterval', s.cohsteps ) * s.DPsize;
    R = randWaveform( 'numsamples', s.totalsteps, ...
                      'type', s.reftype, ...
                      'corrtime', s.cohsteps, ...
                      'steplength', s.steplength, ...
                      'steptype', s.steptype, ...
                      'stepinterval', s.cohsteps ) * s.refratio;
%     if s.stepref
%         R = sin( (0:(s.totalsteps-1))'*(2*pi*s.cycles/s.totalsteps) )*10;
%         R = min( 1, max( -1, R ) );
%     else
%         R = randSmoothWaveform( s.cohsteps, s.totalsteps );
%     end
%     R = R * s.refratio;
    
    fprintf( 1, 'Controller 2: proportional.\nSignal amplitudes: R %.3f, DO %.3f, DP %.3f\n\n', ...
        s.refratio, s.DOsize, s.DPsize );

    [P,O] = run_controller2( DO, DP, R, s );
%     P = zeros(s.totalsteps,1);
%     intO = zeros(s.totalsteps,1);
%     intO(1) = P(1) - DP(1);
%     O = zeros(s.totalsteps,1);
%     
%     for i=1:s.totalsteps-1
%         [P(i),O(i),intO(i+1)] = controller2( intO(i), DO(i), DP(i), R(i), s );
%     end
%     [P(end),O(end),~] = controller2( intO(end), DO(end), DP(end), R(end), s );
    plotcontrol( 'Ex4: Proportional controller', s, ...
        T, ...
        [O/10, P, R, R-P, DO, DP], ...
        { 'O', 'P', 'R', 'E', 'DO', 'DP' }, ...
        { 'O/10', 'P', 'R', 'E', 'DO', 'DP' } );
    printCovars( fid, [O P R R-P DO DP], ...
        { 'O', 'P', 'R', 'E', 'DO', 'DP' } );

    fprintf( 1, '\n' );
end



==> causnoncorr-arXiv-code/cnonc_fig4.m <==
function cnonc_fig4( varargin )
%cnonc_fig4()
%   This function generates the graphs in Figure 4.  They are saved as both
%   screen grabs and higher-resolution versions suitable for print.
%
%   Arguments are alternating keyword/value pairs.
%   See the descriptions embedded in the code for what they do.

    s = safemakestruct( mfilename(), varargin );
    s = defaultfields( s, ...
        'restartrng', false, ... % Restart the random number generator from
                            ... % its default initial state.
        'resolution', 100, ... % Number of time steps per the characteristic
                           ... % time of the controller (= 1/s.gain).
        'cycles', 6, ... % The multiple of the coherence time to run the
                     ... % step examples for.
        'gain', 100, ... % Gain of the controller.
        'lag', 0.0, ... % The transport lag, in virtual seconds.  If this is
                     ... % larger than about 1.5/gain then the system is unstable.
                     ... % Below this limit the presence of lag makes little
                     ... % difference to the correlations or the rejection
                     ... % ratio.
        'refratio', 0 ... % Ratio of reference amplitude to disturbance amplitude.
        );
    
    if s.restartrng==0
        
        rng( 'default' );
    end

    char_time = 1/s.gain;
    s.dt = char_time/s.resolution;
    s.lagsteps = round(s.lag/s.dt);
    totalsteps = s.resolution * s.cycles + 1;
    T = ((0:(totalsteps-1)) - s.resolution)*s.dt;
    xrange = [ T(1), T(end) ];
    xticks = xrange(1):0.01:xrange(2);

    initial_length = floor( (totalsteps-1)/6 );
    D = [ zeros( initial_length, 1 ); ones( totalsteps-initial_length, 1 )];
    R = zeros( totalsteps, 1 );
    [P,O] = run_controller1( D, R, s );
    plotcontrol( 1, 1, T, O, P, R, D, 1, xticks );
    
    R = D;
    D = zeros( totalsteps, 1 );
    [P,O] = run_controller1( D, R, s );
    plotcontrol( 2, 1, T, O, P, R, D, 1, xticks );
    
    cohtimek = 40;
    cohsteps = cohtimek * s.resolution;
    cohcycles = 30;
    totalsteps = cohsteps * cohcycles + 1;
    T = (0:(totalsteps-1))*s.dt;
    xticks = linspace( T(1), T(end), cohcycles/10+1 );
    R = zeros( totalsteps, 1 );
    D = rand_bac( cohsteps, totalsteps );
    [P,O] = run_controller1( D, R, s );
    plotcontrol( 3, 100, T, O, P, R, D, 3, xticks );
    printstats( 'Varying D, constant R', {'O','P','D'}, [O, P, D], round(cohsteps*1.618) );
    
    R = rand_bac( cohsteps, totalsteps );
    [P,O] = run_controller1( D, R, s );
    plotcontrol( 4, 100, T, O, P, R, D, 3, xticks );
    printstats( 'Varying R and D', {'O','P','R','D'}, [O, P, R, D], round(cohsteps*1.618) );    
end

function printstats( heading, labels, data, cohsteps ) % O, P, R, D )
    fprintf( 1, '%s\n\n', heading );
    data = data(1:cohsteps:end,:);
    numvars = size(data,2);
    corrs = corr( data );
    mutinf = log( 1 ./ sqrt( 1 - corrs.^2 ) );
    covs = cov( data );
    vars = diag(covs);
    stds = sqrt(vars);
    for i=1:(numvars-1)
        for j=i+1:numvars
            fprintf( 1, '%s-%s: cov %.2g, r %.2g, I %.2g\n', ...
                labels{i}, labels{j}, covs(i,j), corrs(i,j), mutinf(i,j) );
        end
    end
    for i=1:numvars
        fprintf( 1, '%s var %.2g, std %.2g\n', labels{i}, vars(i), stds(i) );
    end
    if numvars==3
        rejectionratio = vars(3)/vars(2);
    else
        rejectionratio = vars(4)/cov(data(:,3)-data(:,2));
    end
    rrdb = 10*log10(rejectionratio);
    fprintf( 1, 'Rejection ratio (variance)  %.3g db\n', rrdb );
    fprintf( 1, 'Rejection ratio (amplitude) %.3g db\n', rrdb/2 );
    fprintf( 1, '\n' );
end

function X = startatzero( X )
    X = X - sum(X)/length(X);
    [xmin,xi] = min(abs(X));
    X = X( [xi:end 1:(xi-1)] );
end

function plotcontrol( fignum, sampleratio, T, O, P, R, D, yrange, xticks )
    if sampleratio > 1
        T = T(1:sampleratio:end);
        O = O(1:sampleratio:end);
        P = P(1:sampleratio:end);
        R = R(1:sampleratio:end);
        D = D(1:sampleratio:end);
    end
    E = R-P;
    
    yticklength = 0.01*(T(end)-T(1));
    fig = figure(fignum);
    clf;
    set( fig, 'Position', [100 100 800 800], 'Color', [1 1 1] );
    trackheight = 2*yrange;
    trackmargin = 0.35*yrange;
    xaxisheight = yrange;
    numtracks = 5;
    trackspacing = trackheight+trackmargin;
    firsttrackcentre = xaxisheight + trackmargin + trackspacing/2;
    axisheight = xaxisheight + trackmargin + numtracks*trackspacing;
    ax = axes( 'Position', [0 0 1 1], 'Parent', fig );
    hold on;

    plottrack( ax, T, D, yrange, firsttrackcentre + 4*trackspacing, 'D' );
    plottrack( ax, T, R, yrange, firsttrackcentre + 3*trackspacing, 'R' );
    plottrack( ax, T, P, yrange, firsttrackcentre + 2*trackspacing, 'P' );
    plottrack( ax, T, O, yrange, firsttrackcentre + 1*trackspacing, 'O' );
    plottrack( ax, T, E, yrange, firsttrackcentre + 0*trackspacing, 'E' );

    trange = [T(1) T(end)];
    xlength = trange(2) - trange(1);
    line( trange', [xaxisheight;xaxisheight], ...
          'Color', [0 0 0], 'LineWidth', 2 );
    xticklength = 0.1*yrange;
    for i=xticks
        line( [i;i], ...
              [xaxisheight-xticklength;xaxisheight+xticklength], ...
              'Color', [0 0 0], 'LineWidth', 2 );
        text( i, xaxisheight - xticklength*1.5, ...
              float2string( i ), ...
              'FontWeight', 'normal', ...
              'FontSize', 28, ...
              'HorizontalAlignment', 'center', ...
              'VerticalAlignment', 'top' );

    end

    axis( [trange(1)-xlength*0.16 trange(2)+xlength*0.08 0 axisheight] );
    axis off;
    hold off;
  % print( '-r600', '-dpng', sprintf( 'fig4_%d.png', fignum ) );

    f = getframe( fig );
    imwrite( f.cdata, ['fig4', char('a'+fignum-1), '.png'], 'png' );
    print( fig, ['fig4p', char('a'+fignum-1), '.png'], '-r300', '-dpng' );

function plottrack( ax, times, track, yrange, yoffset, label )
    xrange = [times(1) times(end)];
    plot( times, track+yoffset, '-k', 'LineWidth', 4 );
    line( [xrange(1) xrange(1)], [yoffset-yrange; yoffset+yrange], ...
        'Color', [0 0 0], 'LineWidth', 2 );
    line( xrange(1) + [-yticklength;yticklength], [yoffset-yrange; yoffset-yrange], ...
        'Color', [0 0 0], 'LineWidth', 2 );
    line( xrange(1) + [-yticklength;yticklength], [yoffset+yrange; yoffset+yrange], ...
        'Color', [0 0 0], 'LineWidth', 2 );
    text( xrange(1) - yticklength*6, yoffset, label, ...
        'FontWeight', 'normal', ...
        'FontSize', 28, ...
        'HorizontalAlignment', 'right' );

    text( xrange(1) - yticklength*2, yoffset-0.85*yrange, sprintf( '%d', round(-yrange) ), ...
        'FontWeight', 'normal', ...
        'FontSize', 28, ...
        'HorizontalAlignment', 'right' );
    text( xrange(1) - yticklength*2, yoffset+0.85*yrange, sprintf( '%d', round(yrange) ), ...
        'FontWeight', 'normal', ...
        'FontSize', 28, ...
        'HorizontalAlignment', 'right' );
end
end

function setaxisparams( t, range, ylabel, i, n )
    bottomgap = 0.05;
    gap = 0.15;
    ht = (1-bottomgap)/(n*gap + n + gap);
    gutter = ht*gap;
    ylo = 1 - i*(ht+gutter) ;
    xlo = 0.1;
    xwidth = 1 - xlo - gutter;
    ywidth = ht;
    axis( [0 t -range range] );
    set( get(gca, 'YLabel'), 'String', ylabel, 'Rotation', 0, ...
        'FontWeight', 'bold', 'FontSize', 30 );
    if i < n
        set( gca, 'XColor', [1 1 1], 'XTick', [], 'XTickLabel', [] );
    else
        set( gca, 'XColor', [0 0 0] ); %, 'XTick', [0 0.025 0.05] );
    end
    set( gca, 'YTick', [-1 1], ...
        'Position', [ xlo, ylo, xwidth, ywidth ] );
    fprintf( 1, 'Position of graph %s %d/%d: [ %f %f %f %f]\n', ...
        ylabel, i, n, get(gca,'Position') )
end

function s = float2string( f )
    s = sprintf( '%f', f );
    s = regexprep( s, '0*$', '' );
    s = regexprep( s, '\.$', '' );
end


==> causnoncorr-arXiv-code/controller1.m <==
function [P,Odot,newO] = controller1( currentO, laggedO, D, R, s )
% Simulate one time step of the controller.
% currentO, D, and R are the current values, and P, Odot, and newO are values one
% time step later.
% laggedO is the value used to calculate P, and is the value of O some
% time ago.  This models a transport lag in the environment.

    P = D + laggedO;
    Odot = s.gain*(R - P);
    newO = currentO + Odot*s.dt;
end



==> causnoncorr-arXiv-code/corr.m <==
function c = corr( data )
%c = corr( data )
%	Calculate all pairwise correlations among the columns of DATA.
%	This duplicates the function of the corr() function in the
%   Statistics toolbox and is only included because not every
%   machine I use has that toolbox installed.

    v = cov(data);
    s = diag(sqrt(1./diag(v)));
    c = s*v*s;
end


==> causnoncorr-arXiv-code/corrQuadrant.m <==
function cq = corrQuadrant( x, y )
%cq = corrQuadrant( x, y )
%   Calculate the quadrant correlation between x and y.

    x = x > sum(x)/length(x);
    y = y > sum(y)/length(y);
    xy = sum(x&y);
    totx = sum(x);
    toty = sum(y);
    disagree = totx + toty - 2*xy;
    agree = length(x) - disagree;
    cq = (agree - disagree)/length(x);
end


==> causnoncorr-arXiv-code/corrRho.m <==
function crho = corrRho( x, y )
%ctau = corrTau( x, y )
%   Calculate Spearman's rho correlation between x and y.

    n = length(x);
    [sx,px] = sort(x);
    rankx(px) = 1:n;
    [sy,py] = sort(y);
    ranky(py) = 1:n;
    %crho = corr( [rankx', ranky'] );
    %crho = crho(1,2);
    crho = 1 - 6*sum( (rankx-ranky).^2 )/(n*(n*n-1))
    % plot(rankx,ranky,'.');
end


==> causnoncorr-arXiv-code/corrTau.m <==
function ctau = corrTau( x, y )
%ctau = corrTau( x, y )
%   Calculate Kendall's tau correlation between x and y.

    n = length(x);
    [sx,px] = sort(x);
    rankx(px) = 1:n;
    [sy,py] = sort(y);
    ranky(py) = 1:n;
    xlty = repmat( x, n, 1 ) < repmat( y', 1, n );
    rxlty = repmat( rankx, n, 1 ) < repmat( ranky', 1, n );
    concord = (sum( xlty(:) == rxlty(:) ) - n)/2;
    % discord = n*(n-1)/2 - concord;
    ctau = 4*concord/(n*(n-1)) - 1;
end


==> causnoncorr-arXiv-code/corr_makefig.m <==
function corr_makefig( fignum, title, xlab, ylab, mark, ...
                       xdata, ydata, axrange, Xticks, Yticks )
% For plotting Figure 1(a-e) of the paper.

    if nargin < 9
        Xticks = [];
    end
    if nargin < 10
        Yticks = [];
    end
    TICKFONTSIZE = 20;
    FONTSIZE = 20;
    FONTWEIGHT = 'bold';
    FIGWIDTH = 500;
    FIGHEIGHT = 400;
    MARGIN = [ TICKFONTSIZE*3, 33 + FONTSIZE + TICKFONTSIZE, TICKFONTSIZE, TICKFONTSIZE ];
    AXISPOSITION = [ MARGIN([1 2]) [FIGWIDTH FIGHEIGHT] - MARGIN([1 2])-MARGIN([3 4])];
    
    fig = figure( fignum );
    clf;
    set( fig, 'Name', title, 'Color', [1 1 1], 'Units', 'pixels' );
    p = get( fig, 'Position' );
    dp = [FIGWIDTH FIGHEIGHT] - p([3 4]);
    p = [p([1 2])-dp/2, p([3 4])+dp ];
    set( fig, 'Position', p );
    movegui( fig, 'center' );
    foregroundaxes = axes( 'Parent', fig );
    set( foregroundaxes, 'Units', 'pixels', 'Position', AXISPOSITION, 'FontSize', TICKFONTSIZE );
    set( foregroundaxes, 'Units', 'normalized' );
    plot( xdata, ydata, mark, 'LineWidth', 1, 'MarkerSize', 15 );
    axis(axrange);
    if (axrange(1)==axrange(3)) && (axrange(2)==axrange(4))
        axis square
    end
    xlabel( xlab, 'FontSize', FONTSIZE, 'FontWeight', FONTWEIGHT );
    ylabel( ylab, 'FontSize', FONTSIZE, 'FontWeight', FONTWEIGHT, 'Rotation', 0 );
    if ~isempty(Xticks)
        set( foregroundaxes, 'XTick', Xticks );
    end
    if ~isempty(Yticks)
        set( foregroundaxes, 'YTick', Yticks );
    end
    drawnow;
    f = getframe( fig );
    imwrite( f.cdata, ['fig1', char('a'+fignum-1), '.png'], 'png' );
    print( fig, ['fig1p', char('a'+fignum-1), '.png'], '-r300', '-dpng' );
end


==> causnoncorr-arXiv-code/defaultPlotColors.m <==
function s = defaultPlotColors()
% Colours of the traces in the multi-plot figures.
    s = struct( 'O', [1 0 1], ... 
                'P', [0 1 0], ...
                'R', [0 0 0], ...
                'E', [1 0 0], ...
                'D', [1 0.5 0], ...
                'D0', [0 0 1], ...
                'D1', [0 0.5 0.5], ...
                'DO', [0 0 1], ...
                'DP', [0 0.5 0.5] ...
              );
end


==> causnoncorr-arXiv-code/defaultfields.m <==
function s = defaultfields( s, varargin )
%s = defaultfields( s, fieldname, fieldvalue, ... )
%   Set nonexistent fields of s to the specified values.

    if isempty(s)
        s = struct();
        for i = 1 : 2 : (length( varargin )-1)
            s.(varargin{i}) = varargin{i+1};
        end
    else
        for i = 1 : 2 : (length( varargin )-1)
            if ~isfield( s, varargin{i} )
                s.(varargin{i}) = varargin{i+1};
            end
        end
    end
end


==> causnoncorr-arXiv-code/estimateCorrDist.m <==
function estimateCorrDist( cohsteps, cohcycles, N )
%estimateCorrDist( cohsteps, cohcycles, N )
%   Estimate the distribution of the correlation coefficient for two
%   independently generated slowly varying waveforms, and for two
%   independently generated sequences of independent variables.
%
%   In both cases the expectation value of the correlation is zero, but the
%   spread of values is much larger for the slowly varying waveforms,
%   reflecting the fact that the effective number of degrees of freedom is
%   far less than the number of samples.

    totalsteps = cohsteps*cohcycles;
    fprintf( 1, 'cohsteps %d, cohcycles %d, totalsteps %d, N %d\n', ...
        cohsteps, cohcycles, totalsteps, N );
    c = zeros( N, 1 );
    for i=1:N
        D0 = rand_bac( cohsteps, totalsteps );
        D0 = startatzero( D0 );
        D1 = rand_bac( cohsteps, totalsteps );
        D1 = startatzero( D1 );
        corrmx = corr( [D0, D1] );
        c(i) = corrmx(1,2);
        if mod(i,50)==0
            fprintf( 1, '%s: iteration %d of %d\n', mfilename(), i, N );
        end
    end
    figure(1);
    hist(c);
    s1 = std(c);
    c = zeros( N, 1 );
    for i=1:N
        D = randn(totalsteps,2);
        corrmx = corr( D );
        c(i) = corrmx(1,2);
    end
    figure(2);
    hist(c);
    s2 = std(c);
    sr = s1/s2;
    vr = sr^2;
    vrr = vr/cohsteps;
    fprintf( 1, 'Std. dev of correlation\n' );
    fprintf( 1, 'White noise: c_wn = %8.3f\n', s2 );
    fprintf( 1, 'Slow random: c_sr = %8.3f\n', s1 );
    fprintf( 1, 'Ratio of std. devs.: sd_ratio = %8.3f\n', sr );
    fprintf( 1, 'Ratio of variances: v_ratio = %8.3f\n', vr );
    fprintf( 1, 'v_ratio/coherencesteps: %8.3f\n', vrr );
    
end



==> causnoncorr-arXiv-code/paperExamples.m <==
function paperExamples( cycles )
%paperExamples( cycles )
%   With no arguments, this runs all the simulations with the same
%   parameters as in the paper.  This is quite time-consuming, and
%   specifying a smaller value for CYCLES than the default (1000) will give
%   results of the same general nature in a shorter time.
%
%   This procedure prints out or plots more information than appears in the
%   paper.

    starttime = tic;
    if nargin < 1
        cycles = 1000;
    end
	cnonc_VI();
    cnonc_fig4();
    cnonc_controller1( 'cycles', cycles );
    cnonc_controller1( 'cycles', cycles, ...
        'gain', '1', 'cohtime', 0.1 );
    cnonc_controller2( 'cycles', cycles );
    toc(starttime);
end


==> causnoncorr-arXiv-code/plotcontrol.m <==
function plotcontrol( title, s, T, data, labels, legendlabels )
    if nargin < 6
        legendlabels = labels;
    end
    Tsample = T( 1:s.sampleratio:(s.samplecohtimes*s.cohsteps) );
    data = data( 1:s.sampleratio:(s.samplecohtimes*s.cohsteps), : );
    fig = figure();
    set( fig, 'Name', title );
    clf;
    hold on;
    for i=1:size(data,2)
        if isfield( s.linetypes, labels{i} )
            linetype = s.linetypes.(labels{i});
        else
            linetype = '-';
        end
        plot( Tsample, data(:,i), linetype, 'LineWidth', 2, 'Color', s.colors.(labels{i}) );
    end
    range = max(1,max(abs(data(:))));
    axis( [0 max(Tsample) -range range] );
    legend( legendlabels{:} );
    hold off;
end



==> causnoncorr-arXiv-code/printAllcovars.m <==
function printAllcovars( fid, data, labels, fuzz )
%printAllcovars( fid, data, labels, fuzz )
%   DATA is an N*K matrix of N observations on K variables.
%   LABELS is a cell array of K strings, the names of the variables.
%   This prints the conditional correlation and covariance of any two
%   variables, given any subset of the remainder held constant.  The
%   calculation assumes that the conditional covariance is independent of
%   the values of the variables conditioned on.  This is true for all
%   linear transformations of spherically symmetric distributions, a class
%   which includes the multivariate Gaussian.
%
%   For clarity, the correlations are printed twice, first as a rounded
%   value, then a value exact to three decimal places.
%
%   The rightmost column of numbers is log2( (1+c)/(1-c) ), c being the
%   correlation.  For values of c very close to +/- 1, this gives a clearer
%   idea of its value.  Roughly, it says how many bits of information
%   knowing one variable gives you about the other.  In general, values
%   above 30 result from the variables being mathematically identical,
%   differing only in rounding error.  The highest correlations between
%   mathematically distinct quantities amount to about 10 bits.
%
%   The FUZZ argument specifies how much independent random noise to add to
%   each element of DATA before processing.  Adding this noise ensures that
%   the correlations are well-defined even in cases where the relevant
%   part of the covariance matrix would otherwise be singular.
%   Obstructions to the computation due to singularity appear in the output
%   as NaN values.

    if nargin < 4
        fid = 1;
    end
    if nargin < 3
        fuzz = 0;
    end
    if fuzz == 0
        V = cov(data);
    else
        V = cov(data + randn(size(data))*fuzz);
    end
    numvars = size(data,2);
    numothers = numvars-2;
    fprintf( fid, 'All conditional correlations and covariances\n\n' );
    firstColWidth = 15;
    fprintf( fid, '%*s %7s %7s %7s %s\n', ...
        firstColWidth, '', 'Corr', 'Corr', 'Covar', 'log2( (1+c)/(1-c) )' );
    for i=1:(numvars-1)
        for j=(i+1):numvars
            fprintf( fid, '\n' );
            d = V(i,i) * V(j,j);
            if d <= 0
                c = NaN;
            else
                c = V(i,j)/sqrt(d);
            end
            s = [ labels{i}, ',' labels{j} ];
            fprintf( fid, '%s%*s %7s %7.3f %7.3f %7.3f\n', ...
                s, firstColWidth-length(s), '', ...
                roundc(c), c, V(i,j), log2(1+c)-log2(1-c) );
            for k=1:(2^numothers-1)
                % Create a bitmap of a non-empty subset of variables not
                % including i or j.
                kb = dec2bin( k );
                kb = [ false( 1, numothers - length(kb) ), kb == '1' ];
                kb = kb(end:-1:1);
                kb = [kb(1:i-1), false, kb(i:j-2), false, kb(j-1:end)];
                % Conditionalise on those variables.
                Vxx = conditionalCov( V, kb );
                % Extract the conditional covariance of i and j.
                i1 = sum( 1 - kb(1:i-1) ) + 1;
                j1 = i1 + sum( 1 - kb(i+1:j-1) ) + 1;
                Vi1j1 = Vxx( i1, j1 );
                d = Vxx(i1,i1) * Vxx(j1,j1);
                % The NaN cases are where the variances of i and j
                % are too small for the calculation to be meaningful.
                if d <= 0
                    Ci1j1 = NaN;
                else
                    Ci1j1 = Vi1j1/sqrt(d);
                    if abs(Ci1j1) > 1.001  % Allow for rounding error.
                        Ci1j1 = NaN;
                    elseif abs(Ci1j1) > 1
                        Ci1j1 = 1;
                    end
                end
                s = [ labels{i}, ',', labels{j}, '|', joinstrings( '', labels(kb==1) ) ];
                fprintf( fid, '%s%*s %7s %7.3f %7.3f %7.3f\n', ...
                    s, firstColWidth-length(s), '', ...
                    roundc(Ci1j1), Ci1j1, Vi1j1, log2(1+Ci1j1)-log2(1-Ci1j1) );
            end
        end
    end

    fprintf( fid, '\n' );
end

function s = roundc( c )
    if abs(c) < 0.1
        s = '0';
    elseif c > 0.9
        s = '1';
    elseif c < -0.9
        s = '-1';
    else
        s = sprintf( '%.1f', c );
    end
end

function Vxx1 = conditionalCov( V, vars )
% Obtain the covariance matrix conditional on some subset of the variables
% (those for which vars==1).
% A simple formula is Q = inv(V); Vxx1 = Q(vars,vars).  However, this fails
% whenever V is singular.  The calculation here fails only when
% V(vars,vars) is singular.
    Vxx = V( ~vars, ~vars );
    Vxy = V( ~vars, vars );
    Vyy = V( vars, vars );
    if cond(Vyy) > 1e10
        Vxx1 = NaN( size(Vxx) );
    else
        Vxx1 = Vxx - (Vxy/Vyy)*Vxy';
    end
end

function js = joinstrings( s, ss )
%js = joinstrings( s, ss )
%   ss is a cell array of strings.  Concatenate all members of ss together,
%   separated by the string s.

    if isempty(ss)
        js = '';
        return;
    end
    totlen = 0;
    for i=1:length(ss)
        totlen = totlen + length(ss{i});
    end
    totlen = totlen + length(s) * (length(ss)-1);
    js = char( zeros( 1, totlen ) );
    a = 1;
    b = length(ss{1});
    js(a:b) = ss{1};
    for i=2:length(ss)
        a = b+1;
        b = a+length(s)-1;
        js(a:b) = s;
        a = b+1;
        b = a+length(ss{i})-1;
        js(a:b) = ss{i};
    end
end

==> causnoncorr-arXiv-code/printCovars.m <==
function printCovars( fid, data, labels )
    c = corr( data );
    printmat( fid, 'Correlations', labels, c, 'upper' );
    v = cov( data );
    printmat( fid, 'Covariances', labels, v, 'full' );
    variances = var( data );
    fprintf( fid, 'Variances and standard deviations\n\n' );
    for i=1:length(labels)
        fprintf( fid, '%8s', labels{i} );
        fprintf( fid, ' v = %8.3f, sd = %8.3f\n', variances(i), sqrt(variances(i)) );
    end
    fprintf( fid, '\n' );
    
    printAllcovars( fid, data, labels, std(data(:)) * 1e-3 );
end

function printmat( fid, title, labels, matrix, mode )
    upperonly = strcmp(mode,'upper');
    if upperonly
        first = 2;
        last = length(labels)-1;
    else
        first = 1;
        last = length(labels);
    end
    fprintf( fid, '%s\n\n', title );
    fprintf( fid, '        ' );
    fprintf( fid, ' & %8s', labels{first:end} );
    fprintf( fid, ' \\\\\n' );
    for i=1:last
        fprintf( fid, '%8s', labels{i} );
        for j=first:length(labels)
            if (j > i) || ~upperonly
                fprintf( fid, ' & %8.3f', matrix(i,j) );
            else
                fprintf( fid, ' &         ' );
            end
        end
        fprintf( fid, ' \\\\\n' );
    end
    fprintf( fid, '\n' );
end


==> causnoncorr-arXiv-code/randSmoothWaveform.m <==
function X = randSmoothWaveform( cohsteps, totalsteps )
    X = rand_bac( cohsteps, totalsteps );
    X = startatzero( X );
end


==> causnoncorr-arXiv-code/randStepWaveform.m <==
function X = randStepWaveform( cohsteps, totalsteps )
%X = randStepWaveform( cohsteps, totalsteps )
%   Generate a random wave form which switches between values of +/- 1.
%   The initial value is equally likely to be either.  Thereafter, the time
%   to next switching is an exponential distribution with characteristic
%   time cohsteps.

    switchpoints = [1];
    finaltime = switchpoints(end);
    deficit = totalsteps-finaltime;
    while deficit > 0
        intervals = -log( rand( ceil(deficit/cohsteps), 1 ) )*cohsteps;
        switchpoints = [ switchpoints; finaltime+cumsum(intervals) ];
        finaltime = switchpoints(end);
        deficit = totalsteps - finaltime;
    end
    switchpoints = unique(round(switchpoints));
    switchpoints = [switchpoints(switchpoints<totalsteps); totalsteps];
    curval = rand(1)<0.5;
    X = zeros( totalsteps, 1 );
    for i=2:length(switchpoints)
        X( switchpoints(i-1):switchpoints(i) ) = curval;
        curval = 1-curval;
    end
end


==> causnoncorr-arXiv-code/randWaveform.m <==
function X = randWaveform( varargin )
%X = randWaveform( option1, value1, option2, value2, ... )
%   Generate a random waveform.
%
%   Options:
%
%   'numsamples'    The number of samples to generate.
%   'type'          One of 'smooth', 'onestep', or 'step'.
%                   'smooth' will generate a smoothly varying waveform
%                   whose long-term statistics are Gaussian.  'onestep'
%                   generates a step from 0 to 1 at time zero.  The first
%                   sample is guaranteed to be 0, and the time taken to
%                   reach 1 is determined by other options.  'step'
%                   generates random steps back and forth between 0 and 1.
%   'corrtime'      When 'type' is 'smooth', this specifies the
%                   autocorrelation time of the waveform.  Samples that are
%                   separated in time by this amount of more will have zero
%                   correlation with each other.
%   'steplength'    The number of time steps it takes for a step to go from
%                   0 to 1.  The minimum value for this is 1: a zero sample
%                   is immediately followed by a 1, or vice versa.
%   'steptype'      Either 'ramp' or 'sine'.  'ramp' generates the step as
%                   a linear ramp, while 'sine' generates it as half a sine
%                   wave.
%   'stepinterval'  When 'type' is 'step', this specifies the average
%                   interval between the end of one step and the beginning
%                   of the next.  The actual intervals will have an
%                   exponential distribution.

    s = safemakestruct( mfilename(), varargin );
    s = defaultfields( s, ...
        'numsamples', 1010, ...
        'type', 'smooth', ...
        'corrtime', 100, ...
        'steplength', 100.5, ...
        'steptype', 'sine', ...
        'stepinterval', 20.5 ...
    );

    switch s.type
        case 'smooth'
            X = randSmoothWaveform( s.corrtime, s.numsamples );
        case 'onestep'
            X = [ step( s.steplength, 0, s.steptype, 0, 1 ), ones( 1, s.numsamples - s.steplength - 1 ) ]';
        case 'step'
            X = zeros(1,s.numsamples);
            curtime = 1;
            steptimes = [];
            while true
                waittime = -log(rand()) * s.stepinterval;
                curtime = curtime + waittime;
                if curtime > s.numsamples
                    break;
                end
                steptimes(end+1) = curtime;
                curtime = curtime + s.steplength;
                if curtime > s.numsamples
                    break;
                end
            end
            curval = 0;
            xi = 1;
            for i=1:length(steptimes)
                stepstart = floor(steptimes(i));
                Y = step( s.steplength, mod( steptimes(i), 1 ), s.steptype, curval, 1-curval );
                X(xi:stepstart) = curval;
                xi = stepstart+1;
                stepend = stepstart + length(Y);
                excess = max( stepend-length(X), 0 );
                X(xi:(stepend-excess)) = Y(1:(end-excess));
                curval = 1-curval;
                xi = stepend-excess+1;
            end
            if xi <= length(X)
                X(xi:end) = curval;
            end
            X = X';
        otherwise
            X = zeros(s.numsamples,1);
            fprintf( 1, 'Invalid waveform type ''%s''.\n', s.type );
    end
end

function X = step( steplength, fractime, type, lo, hi )
    if steplength <= 0
        X = [];
        return;
    end
    times = ((0:(steplength-1)) + fractime)/steplength;
    switch type
        case 'ramp'
            X = lo + times*(hi-lo);
        case 'sine'
            X = (hi+lo)/2 + ((hi-lo)/2)*cos((times-1)*pi);
            X(end) = [];
        otherwise
            X = zeros( 1, steplength );
            fprintf( 1, 'Invalid step type ''%s''.\n', type );
    end
end


==> causnoncorr-arXiv-code/rand_bac.m <==
function r = rand_bac( coherencesteps, totalsteps )
%r = rand_bac( coherencesteps, totalsteps )
%   Generate random time series with bounded autocorrelation.
%
%   This procedure returns a column vector of random numbers of length
%   TOTALSTEPS, whose autocorrelation is zero for lags greater than or
%   equal to COHERENCESTEPS.  The numbers are normally distributed with
%   mean 0 and standard deviation 1.

    delta = 1/coherencesteps;
    k = (1:coherencesteps)*delta - 0.5 - delta/2;
    kernel = exp( -1./(0.5 - k.^2).^2 );
    kernel = kernel/sum(kernel);
    % Kernel is a discrete approximation to a real function on the interval
    % -0.5..0.5.  When it is defined to be zero outside that interval, it is
    % infinitely differentiable on the whole real line.  The sum of all of
    % its sampled values is 1.

    r = imfilter( randn( 1, totalsteps ), kernel, 'circular', 'conv' )'/norm(kernel);
    r = r - sum(r)/length(r);
    r = r/std(r);
    % r is the convolution of kernel with white noise, with mean forced to
    % 0 and standard deviation forced to 1.
    % It has zero autocorrelation for all time lags greater than or equal
    % to coherencesteps.  It is also a discrete approximation to an
    % infinitely differentiable function.
end

==> causnoncorr-arXiv-code/run_controller1.m <==
function [P,O,Odot] = run_controller1( D, R, s )
%[P,O,Odot] = run_controller1( D, R, s )
%   Given waveforms for the disturbance and the reference, run the
%   integral controller and return the waveforms of the perception,
%   the output, and the rate of change of the output.

    P = zeros(size(D));
    % The control system is started in a state of zero error, to avoid
    % artefacts due to a starting transient.
    P(1) = R(1);
    O = zeros(size(D));
    O(1) = P(1) - D(1);
    Odot = zeros(size(D));
    for i=1:length(D)
        currentO = O(i);
        if i <= s.lagsteps
            laggedO = 0;
        else
            laggedO = O(i - s.lagsteps);
        end
        if i==length(D)
            [P(i),Odot(i),~] = controller1( currentO, laggedO, D(i), R(i), s );
        else
            [P(i),Odot(i),O(i+1)] = controller1( currentO, laggedO, D(i), R(i), s );
        end
    end
end


==> causnoncorr-arXiv-code/run_controller2.m <==
function [P,O] = run_controller2( DO, DP, R, s )
%[P,O] = run_controller2( DO, DP, R, s )
%   Given waveforms for the two disturbances and the reference, run the
%   proportional controller and return the waveforms of the perception and
%   the output.

    P = zeros(s.totalsteps,1);
    intO = zeros(s.totalsteps,1);
    intO(1) = P(1) - DP(1);
    O = zeros(s.totalsteps,1);
    
    for i=1:s.totalsteps-1
        currentIntO = intO(i);
        if i <= s.lagsteps
            laggedIntO = 0;
        else
            laggedIntO = intO(i-s.lagsteps);
        end
        if i==s.totalsteps
            [P(i),O(i),~] = controller2( currentIntO, laggedIntO, DO(i), DP(i), R(i), s );
        else
            [P(i),O(i),intO(i+1)] = controller2( currentIntO, laggedIntO, DO(i), DP(i), R(i), s );
        end
    end
    
    stdE = std(R-P);
    rejectionRatioP = std(DP)/stdE;
    rejectionRatioO = std(DO)/stdE;
    fprintf( 1, 'Rejection ratio  DP %f  DO %f\n', rejectionRatioP, rejectionRatioO );
end

function [P,O,newintO] = controller2( currentIntO, laggedIntO, DO, DP, R, s )
% Simulate one time step of the controller.
    P = DP + laggedIntO;
    O = s.gain*(R - P);
    O = trimreal( O, s.maxoutput );
    newintO = currentIntO + (O+DO)*s.dt;
end



==> causnoncorr-arXiv-code/safemakestruct.m <==
function [s,ok] = safemakestruct( self, args )
%s = safemakestruct( self, args )
%   Construct a struct S from the cell array ARGS by S = STRUCT(ARGS), but
%   catch and report errors.  ARGS is expected to be the VARARGIN argument
%   of the function this is called from.  ARGS may also be a structure, in
%   which case S is set to ARGS and OK to true.  If ARGS is absent, S is
%   set to the empty structure and OK to true.  Unlike STRUCT,
%   SAFEMAKESTRUCT does not treat cell array arguments specially.
%   The SELF argument is a string used in error messages, and should be the
%   name of the procedure this function was called from (e.g. as provided
%   by MFILENAME()).  If SELF is empty, no error messages will be printed.

    s = struct();
    ok = true;
    if nargin==1
        return;
    end
    if isstruct(args)
        s = args;
        return;
    end
    n = length(args);
    if mod(n,2) ~= 0
        ok = false;
    else
        try
            for i=1:2:n-1
                s.(despace(args{i})) = args{i+1};
            end
        catch
            ok = false;
        end
    end
    if (~isempty(self)) && ~ok
        fprintf( 1, 'Invalid optional arguments to %s.  Names and values must alternate.\n', ...
            self );
        fprintf( 1, '    %d %s\n', length(args), argToScriptString( args ) );
    end
end

function s = despace( s )
% Remove the spaces from s.
    s(s==' ') = [];
end


==> causnoncorr-arXiv-code/showParams.m <==
function showParams( msg, s )
	fprintf( 1, '%s params:\n', msg );
    fns = sort( fieldnames(s) );
    for i=1:length(fns)
        fn = fns{i};
        fprintf( 1, '    %s = ', fn );
        v = s.(fn);
        if islogical(v)
            if v
                fprintf( 1, 'true' );
            else
                fprintf( 1, 'false' );
            end
        elseif isnumeric(v)
            if v==round(v)
                fprintf( 1, '%d', v );
            else
                fprintf( 1, '%g', v );
            end
        elseif ischar(v)
            fwrite( 1, v );
        else
            fprintf( 1, '***' );
        end
        fprintf( 1, '\n' );
    end
    fprintf( 1, '\n' );
end


==> causnoncorr-arXiv-code/startatzero.m <==
function X = startatzero( X )
    % Set the mean of X to zero
    X = X - sum(X)/length(X);
    % Find the element with smallest absolute value.
    [~,xi] = min(abs(X));
    % Rotate the sequence to bring that element to the beginning.
    X = X( [xi:end 1:(xi-1)] );
end



==> causnoncorr-arXiv-code/test_rand_bac.m <==
function test_rand_bac( coherencesteps, totalsteps )
%test_rand_bac( coherencesteps, totalsteps )
%   Test of rand_bac (random numbers with bounded autocorrelation).
%
%   This generates a random sequence by calling rand_bac( coherencesteps, totalsteps ).
%   It plots the first 10*coherencesteps values, and calculates and plots
%   the autocorrelation and absolute value of the Fourier transform of the
%   whole series.  The horizontal axis for autocorrelation is labelled in
%   units of coherencesteps, and that for the Fourier transform in units of
%   the total number of coherence periods (i.e. totalsteps/coherencesteps).
%
%   Assuming totalsteps is much larger than coherencesteps, the
%   autocorrelation should have a peak at 0, falling to small amplitude
%   random oscillations outside the interval +/- 0.5.  The Fourier
%   transform should be approximately zero outside the range +/- 2. Within
%   that interval it resembles white noise in a smooth single-peaked
%   envelope.

    X = rand_bac( coherencesteps, totalsteps );

    % Plot X from 1 up to at most coherencesteps*10.
    figure(1);
    plotrange = min(coherencesteps*10,totalsteps);
    plot( (1:plotrange)/coherencesteps, X(1:plotrange) );

    % Plot the autocorrelation of X.  Outside the given window it is
    % close to zero.
    window = coherencesteps*5;
    acX = xcorr( X, window, 'unbiased' );
    range = ((-window):window)/coherencesteps;
    figure(2);
    plot( range, acX/max(acX) );
    
    % Plot the Fourier transform of X.  Outside the given window it is
    % close to zero.
    fftX = fftshift(fft(X))/sqrt(length(X));
    fcoherencesteps = totalsteps/coherencesteps;
    halflength = floor( length(fftX)/2 );
    range = min( floor(fcoherencesteps*5), halflength-1 );
    figure(3);
    plot( ((-range:range)-1)/fcoherencesteps, abs(fftX( (-range:range) + halflength )) );
end


==> causnoncorr-arXiv-code/trimreal.m <==
function o = trimreal( o, maxo )
%o = trimreal( o, maxo )
%   Force o to lie in the range +/- maxo.

    if maxo > 0
        if o > maxo
            o = maxo;
        elseif o < -maxo
            o = -maxo;
        end
    end
end


